A symmetry-preserving second-order time-accurate PISO-based method

A new conservative symmetry-preserving second-order time-accurate PISO-based pressure-velocity coupling for solving the incompressible Navier-Stokes equations on unstructured collocated grids is presented in this paper. This new method for implicit time stepping is an extension of the conservative symmetry-preserving incremental-pressure projection method for explicit time stepping and unstructured collocated meshes of Trias et al. (2014). In order to assess and compare both methods, we have implemented them within one unified solver in the open source code OpenFOAM. We combine both methods with a Butcher tableau for a family of explicit and diagonally implicit Runge-Kutta temporal schemes. We assess the energy conservation properties of the implemented discretisation methods and the temporal consistency of the selected Runge-Kutta schemes using Taylor-Green vortex and lid-driven cavity flow test cases. Although both implemented methods are based on a symmetry-preserving discretisation, we show that both methods still produce a small amount of numerical dissipation when the total pressure is directly solved from a Poisson equation. This numerical dissipation is mainly caused by the corresponding pressure error which is of $O(\Delta t \Delta h^2)$. When an incremental-pressure approach is used, where a pressure correction is solved from a Poisson equation, the pressure error reduces to $O(\Delta t^2 \Delta h^2)$, yielding better conservation properties: both methods are then effectively fully-conservative. Furthermore, we conclude that all selected explicit and implicit higher order temporal schemes suffer from a reduction of the temporal order to approximately one when the pressure Poisson equation is based on the total pressure due to the presence of a pressure error of $O(\Delta t \Delta h^2)$.

==> build.sh <==
#!/bin/sh

SRC="RChow_q-DNS and LES"

pdflatex -draftmode "$SRC.tex"
bibtex "$SRC"
pdflatex -draftmode "$SRC.tex"
pdflatex "$SRC.tex"

rm -f *.aux *.bbl *.blg *.log *.spl

